Local and global densities for Weierstrass models of elliptic curves

We prove local results on the $p$-adic density of elliptic curves over $\mathbb{Q}_p$ with different reduction types, together with global results on densities of elliptic curves over $\mathbb{Q}$ with specified reduction types at one or more (including infinitely many) primes. These global results include: the density of integral Weierstrass equations which are minimal models of semistable elliptic curves over $\mathbb{Q}$ (that is, elliptic curves with square-free conductor) is $1/\zeta(2)\approx60.79\%$, the same as the density of square-free integers; the density of semistable elliptic curves over $\mathbb{Q}$ is $\zeta(10)/\zeta(2)\approx60.85\%$; the density of integral Weierstrass equations which have square-free discriminant is $\prod_p\left(1-\frac{2}{p^2}+\frac{1}{p^3}\right) \approx 42.89\%$, which is the same (except for a different factor at the prime $2$) as the density of monic integral cubic polynomials with square-free discriminant (and agrees with a previous result of Baier and Browning for short Weierstrass equations); and the density of elliptic curves over $\mathbb{Q}$ with square-free minimal discriminant is $\zeta(10)\prod_p\left(1-\frac{2}{p^2}+\frac{1}{p^3}\right)\approx42.93\%$. The local results derive from a detailed analysis of Tate's Algorithm, while the global ones are obtained through the use of the Ekedahl Sieve, as developed by Poonen, Stoll, and Bhargava.

==> anc/Weierstrass_counts.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Checking the distribution of discriminant valuations of Weierstrass models with additive reduction at $p=2$ or $p=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.schemes.elliptic_curves.kodaira_symbol import KodairaSymbol\n",
    "from collections import Counter"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Function for counting the occurrences of different discriminant valuation $n$ for a given Kodaira type at a give prime for a range o conductors in the database:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def disc_val_count(ks, pr=2, Nmax=1000):\n",
    "    c = Counter()\n",
    "    KS = KodairaSymbol(ks)\n",
    "    for N in srange(11, Nmax):\n",
    "        if N%pr^2:\n",
    "            continue\n",
    "        for E in cremona_curves([N]):\n",
    "            if E.kodaira_symbol(pr)==KS:\n",
    "                n = E.discriminant().valuation(pr)\n",
    "                c[n] += 1\n",
    "    return c        "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Function to find one example of a given discriminant valuation for given Kodaira type and prime:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_one(ks, n, pr, Nmax=1000):\n",
    "    KS = KodairaSymbol(ks)\n",
    "    for E in cremona_curves(srange(11,Nmax)):\n",
    "        if E.kodaira_symbol(pr)==KS and E.discriminant().valuation(pr)==n:\n",
    "            return E.label()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Distribution for $p=2$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=4,6,7$ for Type II at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({4: 67, 6: 30, 7: 12})"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"II\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=4, 6, 7$ and Type II at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['48a4', '64a4', '128b2']"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"II\", n, 2) for n in [4,6,7]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### $n=11, 12, 14$ for Type II* at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({11: 89, 12: 23, 14: 6})"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"II*\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "source": [
    "#### First curve with $n=11, 12, 14$ and Type II* at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['24a5', '176b1', '704d1']"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"II*\", n, 2) for n in [11, 12, 14]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=4,6,8,9$ for Type III at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({4: 82, 6: 39, 9: 16, 8: 12})"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"III\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=4,6,8,9$ and Type III at $2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['24a4', '32a2', '128a1', '256a1']"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"III\", n, 2) for n in [4, 6, 8, 9]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=10,12,14,15$ for Type III* at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({10: 125, 12: 18, 15: 16, 14: 12})"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"III*\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=10, 12, 14, 15$ and Type III* at $2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['24a2', '352a1', '128b1', '256a2']"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"III*\", n, 2) for n in [10,12,14,15]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=4$ for Type IV at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({4: 166})"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"IV\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "source": [
    "#### First curve with $n=4$ and Type IV at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'20a2'"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "find_one(\"IV\", 4, 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=8$ for Type IV* at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({8: 238})"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"IV*\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=8$ and Type IV* at $2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'20a1'"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "find_one(\"IV*\", 8, 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=8,9,10$ for Type I$_0^*$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({8: 87, 9: 56, 10: 18})"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"I0*\", 2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=8, 9, 10$ and Type I$_0^*$ at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['48a1', '32a3', '192c1']"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"I0*\", n, 2) for n in [8, 9, 10]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### $n=8$ for Type I$_1^*$, $n=10,12,13$ for Type I$_2^*$, $n=11,12$ for Type I$_3^*$, and $n=n+8,n+10$ for Type I$_m^*$ for $m\\ge4$ at $2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "I*1: Counter({8: 116})\n",
      "I*2: Counter({10: 50, 12: 20, 13: 12})\n",
      "I*3: Counter({11: 42, 12: 35})\n",
      "I*4: Counter({12: 48, 14: 22})\n",
      "I*5: Counter({13: 37, 15: 32})\n",
      "I*6: Counter({14: 25, 16: 22})\n",
      "I*7: Counter({17: 24, 15: 20})\n",
      "I*8: Counter({18: 16, 16: 11})\n",
      "I*9: Counter({19: 10, 17: 9})\n",
      "I*10: Counter({18: 10, 20: 4})\n",
      "I*11: Counter({21: 8, 19: 2})\n",
      "I*12: Counter({20: 14, 22: 6})\n",
      "I*13: Counter({21: 12, 23: 8})\n",
      "I*14: Counter({22: 11, 24: 6})\n"
     ]
    }
   ],
   "source": [
    "for m in range(1,15):\n",
    "    print(\"I*{}: {}\".format(m,disc_val_count(\"I{}*\".format(m), 2, 1000 if m<12 else 2000)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Distribution for $p=3$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=3,4,5$ for Type II at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({3: 50, 4: 17, 5: 7})"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"II\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=3, 4, 5$ and Type II at 2:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['27a3', '162b1', '243a1']"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"II\", n, 3) for n in [3, 4, 5]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=11,12,13$ for Type II* at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({11: 43, 12: 15, 13: 5})"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"II*\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "source": [
    "#### First curve with $n=11, 12, 13$ and Type II* at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['27a2', '162b2', '243b2']"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"II*\", n, 3) for n in [11, 12, 13]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=3$ for Type III at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({3: 111})"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"III\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=3$ and Type III at $3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'36a1'"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "find_one(\"III\", 3, 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "####  $n=9$ for Type III*:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({9: 111})"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"III*\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=9$ and Type III* at $3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'36a3'"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "find_one(\"III*\", 9, 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### $n=5,6,7$ for Type IV at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({5: 43, 6: 15, 7: 5})"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"IV\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "source": [
    "#### First curve with $n=5, 6, 7$ and Type IV at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['27a4', '162a1', '243b1']"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"IV\", n, 3) for n in [5,6,7]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### $n=9,10,11$ for Type IV* at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({9: 50, 10: 17, 11: 7})"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"IV*\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=9, 10, 11$ and Type IV* at $3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['27a1', '162a2', '243a2']"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[find_one(\"IV*\", n, 3) for n in [9, 10, 11]]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### $n=6$ for Type I$_0^*$ at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Counter({6: 159})"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "disc_val_count(\"I0*\", 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### First curve with $n=6$ and Type I$_0^*$ at 3:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'99d1'"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "find_one(\"I0*\", 6, 3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### $n=m+6$ for Type I$_m^*$ at $3$ (all $m\\ge1$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "I*1: Counter({7: 135})\n",
      "I*2: Counter({8: 100})\n",
      "I*3: Counter({9: 45})\n",
      "I*4: Counter({10: 70})\n",
      "I*5: Counter({11: 23})\n",
      "I*6: Counter({12: 22})\n",
      "I*7: Counter({13: 10})\n",
      "I*8: Counter({14: 29})\n",
      "I*9: Counter({15: 1})\n",
      "I*10: Counter({16: 12})\n",
      "I*11: Counter({17: 3})\n",
      "I*12: Counter({18: 31})\n",
      "I*13: Counter({19: 4})\n",
      "I*14: Counter({20: 12})\n"
     ]
    }
   ],
   "source": [
    "for m in range(1,15):\n",
    "    print(\"I*{}: {}\".format(m,disc_val_count(\"I{}*\".format(m), 3, 1000 if m<12 else 2000)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/Weierstrass_densities.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Worksheet for Section 5 of \"Local and global densities for Weierstrass models of elliptic curves\" by John Cremona and Mohammad Sadek"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Claims made in the paper are established using an 'assert' statement to assert that an identity or congruence holds."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define a polynomial ring in which to work:"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We essentially work in $\\mathbb{Z}[a_1,a_2,a_3,a_4,a_6]$.  The variables $a_i'$ (aid) will represent $a_i/p^{v_i}$ for suitable $v_i\\ge0$, $p$ will be a generic prime and $q$ a fixed power of $p$ (used for Types I$_m^*$), and the variables $t,u,\\dots$ are auxiliary variables."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "R.<a1,a2,a3,a4,a6, a1d, a2d, a3d, a4d, a6d, p, q, t, u, v, w, y, z> = ZZ[]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Define the generic elliptic curve,  its discriminant and other invariants:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "E = EllipticCurve([a1,a2,a3,a4,a6])\n",
    "b2, b4, b6, b8 = E.b_invariants()\n",
    "Delta = E.discriminant()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Define utility functions to evaluate $\\Delta$ and the $b_i$ on $W(v_1,v_2,v_3,v_4,v_6)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def DD(v1,v2,v3,v4,v6, pr=p):\n",
    "    return Delta(a1=pr^v1*a1d, a2=pr^v2*a2d, a3=pr^v3*a3d, a4=pr^v4*a4d, a6=pr^v6*a6d, \n",
    "                 p=pr)\n",
    "\n",
    "def BB2(v1,v2,v3,v4,v6, pr=p):\n",
    "    return b2(a1=pr^v1*a1d, a2=pr^v2*a2d, a3=pr^v3*a3d, a4=pr^v4*a4d, a6=pr^v6*a6d, \n",
    "                 p=pr)\n",
    "\n",
    "def BB4(v1,v2,v3,v4,v6, pr=p):\n",
    "    return b4(a1=pr^v1*a1d, a2=pr^v2*a2d, a3=pr^v3*a3d, a4=pr^v4*a4d, a6=pr^v6*a6d, \n",
    "                 p=pr)\n",
    "\n",
    "def BB6(v1,v2,v3,v4,v6, pr=p):\n",
    "    return b6(a1=pr^v1*a1d, a2=pr^v2*a2d, a3=pr^v3*a3d, a4=pr^v4*a4d, a6=pr^v6*a6d, \n",
    "                 p=pr)\n",
    "\n",
    "def BB8(v1,v2,v3,v4,v6, pr=p):\n",
    "    return b8(a1=pr^v1*a1d, a2=pr^v2*a2d, a3=pr^v3*a3d, a4=pr^v4*a4d, a6=pr^v6*a6d, \n",
    "                 p=pr)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type II, $W(1,1,1,1,1)$ with $v(a_6)=1$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### (1) Type II, $p\\ge5$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,1,1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta \\equiv -2^43^3a_6^2 = -2^43^3p^2a_6'^2 \\pmod{p^3}$, so $n=v(\\Delta)\\ge2$, with equality for  $p\\ge5$ (using $p\\nmid a_6'$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "assert (D + 2^4*3^3*p^2*a6d^2) % p^3 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### (2) Type II, $p=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,1,1, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv a_3^4 = 2^4a_3'^4 \\pmod{2^5}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^4*a3d^4) % 2^5 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge4$, and $n=4\\iff 2\\nmid a_3' \\iff v(a_3)=1$.\n",
    "Now we assume $v(a_3)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,2,1,1, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta\\equiv a_1^4a_4^2-2^4a_6^2 = 2^6(a_1'^4a_4'^2-a_6'^2) \\equiv 2^6(a_1'^4a_4'^2-1)\\pmod{2^7}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^6*(a1d^4*a4d^2-a6d^2)) % 2^7 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge6$, with $n=6 \\iff 2\\mid a_1'a_4'$.\n",
    "\n",
    "Otherwise, we impose the additional conditions that $a_1'$ and $a_4'$ are both odd:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a1d=2*u+1, a4d=2*v+1, a6d=2*w+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv 2^7 \\pmod{2^8}$, so $n=7$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^7) % 2^8 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The relative probabilities of the cases $n=4$, $n=6$, and $n=7$ are $1/2$, $(1/2)(3/4)=3/8$ and $(1/2)(1/4)=1/8$ respectively."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### (3) Type II, $p=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,1,1, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta \\equiv -a_4^3 = -3^3a_4'^3 \\pmod{3^4}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 3^3*a4d^3) % 3^4 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge3$, with $n=3\\iff 3\\nmid a_4' \\iff v(a_4)=1$. Assume $v(a_4)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,2,1, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv -3a_2^2a_6 \\equiv -3^4a_2'^2a_6' \\pmod{3^5}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 3^4*a2d^3*a6d) % 3^5 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge4$, with $n=4\\iff 3\\nmid a_2' \\iff v(a_2)=1$ (since $3\\nmid a_6'$).\n",
    "Assume that $v(a_2)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,1,2,1, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv -3^3a_6^2 = -3^5a_6'^2 \\pmod{3^6}$, so $n=5$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 3^5*a6d^2) % 3^6 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The relative probabilities of the cases $n=3$, $n=4$, and $n=5$ are $2/3$, $(1/3)(2/3)=2/9$, and $(1/3)(1/3)=1/9$ respectively."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type III, $W(1,1,1,=1,2)$ with $v(a_4)=1$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type III, $p\\not=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "D = DD(1,1,1,1,2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here, $\\Delta \\equiv -2^6 a_4^3 = -2^6p^3a_4'^3 \\pmod{p^4}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 2^6*p^3*a4d^3) % p^4 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge3$, with $n=3$ exactly for $p\\not=2$ (since $p\\nmid a_4'$)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type III, $p=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,1,2, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, $\\Delta \\equiv a_3^4 = 2^4a_3'^4 \\pmod{2^5}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^4*a3d^4) % 2^5 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge4$, with $n=4\\iff p\\nmid a_3'\\iff v(a_3)=1$.\n",
    "Otherwise assume $v(a_3)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,2,1,2, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv a_1^4a_4^2 = 2^6a_1'^4 a_4'^2 \\equiv 2^6a_1'^4 \\pmod{2^7}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^6*a1d^4*a4d^2) % 2^7 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge6$, with $n=6 \\iff v(a_1)=1$.\n",
    "Otherwise assume $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,1,2,1,2, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, $\\Delta \\equiv 2^8 (a_2'^2 + a_3'^4 + a_6'^2) \\pmod{2^9}$, treating separately the cases $a_6'$ even/odd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert all (((D - 2^8*(a2d^2*a4d^2+a3d^4+a6d^2))(a6d=2*w+r) % 2^9)==0 for r in [0,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge8$, with equality if and only if $a_2'+a_3'+a_6'$ is odd.\n",
    "To continue we set $a_6'=a_2'+a_3'+2w$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a6d=a2d+a3d+2*w, a4d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $n\\ge9$ (for $a_3'$ even/odd):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert all((D(a3d=2*w+r)%2^9==0) for r in [0,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Moreover, $n=9$ exactly, as we can see by considering $\\Delta\\pmod{2^{10}}$, considering the cases of even/odd $a_3'$ separately:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert all(((D(a3d=2*w+r)-2^9)%2^10)==0 for r in [0,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In summary, we have $n=4, 6, 8, 9$, with relative probabilities $1/2,1/4,1/8,1/8$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type IV, $W(1,1,1,2,2)$ with $v(b_6)=2$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type IV, $p\\not=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,2,2, p)\n",
    "B6 = BB6(1,1,1,2,2, p)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv-3^3b_6^2\\pmod{p^5}$, so $n=4$ when $p\\not=3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 3^3*B6^2) % p^5 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type IV, $p=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,1,2,2, pr=3)\n",
    "B6 = BB6(1,1,1,2,2, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta \\equiv -a_2^3b_6 = -3^3a_2'^3b_6 \\pmod{3^6}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 3^3*a2d^3*B6) % 3^6 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge5$, with $n=5 \\iff 3\\nmid a_2'$. Otherwise assume $v(a_2)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,1,2,2, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now find that $\\Delta\\equiv b_4^3\\pmod{3^7}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "B4 = BB4(1, 2, 1, 2, 2, pr=3)\n",
    "assert (D-B4^3)%3^7 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge6$, with equality if and only if $v(b_4)=2$, which is if and only if $a_4'\\not\\equiv a_1'a_3'\\pmod3$.  Otherwise we set $a_4'=a_1'a_3'+3t$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a4d=a1d*a3d+3*t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $n=7$ exactly, since $\\Delta\\equiv -3^3b_6^2\\pmod{3^8}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "B6 = BB6(1,2,1,2,2, pr=3)\n",
    "assert (D+3^3*B6^2) % 3^8 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In summary, $n=5, 6, 7$ with relative probabilities $2/3$, $2/9$, $1/9$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type I$_0^*$,  $W(1,1,2,2,3)$ with disc$(g)=6$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}x^{3} + a_{2} x^{2} + a_{4} x + a_{6}</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}x^{3} + a_{2} x^{2} + a_{4} x + a_{6}$$"
      ],
      "text/plain": [
       "x^3 + a2*x^2 + a4*x + a6"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "g = PolynomialRing(R, 'x')([a6,a4,a2,1])\n",
    "show(g)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type I$_0^*$, $p\\not=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,2,2,3)\n",
    "GD = g.discriminant()(a2=p*a2d, a4=p^2*a4d, a6=p^3*a6d)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta\\equiv16\\text{disc}(g) \\pmod{p^7}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 16*GD) % p^7 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge6$, with equality when $p\\not=2$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type I$_0^*$, $p=2$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $n\\ge8$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,2,2,3, pr=2)\n",
    "GD = g.discriminant()(a2=2*a2d, a4=2^2*a4d, a6=2^3*a6d, p=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\text{disc}(g)\\equiv a_6^2-a_2^2a_4^2 = 2^6 (a_6'^2-a_2'^2a_4'^2) \\pmod{2^7}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (GD - 2^6*(a6d^2-a2d^2*a4d^2)) % 2^7 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence the condition that $v(\\text{disc}(g))=6$ is equivalent to $a_6'\\not\\equiv a_2'a_4'\\pmod{2}$, and so\n",
    "we can set $a_6'=a_2'a_4'+2v+1$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a6d=a2d*a4d+2*v+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv a_1^4a_4^2-a_3^4 = 2^8 (a_1'^4a_4'^2-a_3'^4) \\pmod{2^9}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^8*(a1d^4*a4d^2 - a3d^4)) % 2^9 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge8$, with  $n=8 \\iff a_3'\\not\\equiv a_1'a_4'\\pmod2$.\n",
    "Otherwise set $a_3'=a_1'a_4'+2t$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a3d=a1d*a4d+2*t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    " We have $\\Delta\\equiv 2^8a_1 = 2^9a_1'\\pmod{2^{10}}$  (considering $a_4'$ even/odd separately):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert all(((D(a4d=2*w+r)-2^9*a1d^6)%2^10 ==0) for r in [0,1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge9$, with $n=9$ if and only if $a_1'$ is odd.\n",
    "Otherwise, assume $v(a_1)\\ge2$, so also $v(a_3)\\ge3$ (keeping the condition that $a_6'\\not\\equiv a_2'a_4'\\pmod2$):"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,1,3,2,3, pr=2)(a6d=a2d*a4d+2*v+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv2^{10}\\pmod{2^{11}}$, so $n=10$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^10) % 2^11 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In summary, $n=8, 9, 10$ with relative probabilities $1/2$, $1/4$, $1/4$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type IV$^*$, $W(1,2,2,3,4)$ with $v(b_6)=4$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type IV$^*$, $p\\not=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,2,3,4)\n",
    "B6 = BB6(1,2,2,3,4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta \\equiv -3^3b_6^2 \\pmod{p^9}$, so $n\\ge8$ and $n=8$ for $p\\not=3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 27*B6^2) % p^9 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type IV$^*$, $p=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,2,3,4, pr=3)\n",
    "B4 = BB4(1,2,2,3,4, pr=3)\n",
    "B2 = BB2(1,2,2,3,4, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $v(b_2)\\ge2$, $v(b_4)\\ge3$, and $\\Delta \\equiv b_4^3 \\pmod{3^{10}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert B2 % 3^2 == 0 and B4%3^3 ==0 and (D-B4^3) % 3^10 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge9$, with $n=9\\iff v(b_4)=3$.  Now $v(b_4)\\ge4\\iff a_1'a_3'\\equiv a_4'\\pmod3$, which we can impose by setting $a_4'=a_1'a_3'+3t$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a4d=a1d*a3d+3*t)\n",
    "B2 = BB2(1,2,2,3,4, pr=3)(a4d=a1d*a3d+3*t)\n",
    "B6 = BB6(1,2,2,3,4, pr=3)(a4d=a1d*a3d+3*t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv-3^4b_2b_6\\pmod{3^{10}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 3^4*B2*B6) % 3^10 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge10$, with $n=10\\iff v(b_2)=2 \\iff 2\\nmid a_1'^2+a_2'$.  Otherwise, set $a_2'=-a_1'^2+3u$; now, $\\Delta \\equiv - 3^3b_6^2\\pmod{3^{12}}$, so $n=11$ exactly:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a2d=3*u-a1d^2)\n",
    "assert (D+3^3*B6^2) % 3^12 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In summary, we have $n=9, 10, 11$ with relative probabilities $2/3$, $2/9$, $1/9$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type III$^*$, $W(1,2,3,3,5)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The exit condition is $v(a_4)=3$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type III$^*$, $p\\not=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,3,3,5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta\\equiv-2^6 p^9 a_4'^3 = -2^6a_4^3\\pmod{p^{10}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D+2^6*p^9*a4d^3) % p^10 ==0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence for $p\\not=2$, when the exit condition holds, we have $n=9$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type III$^*$, $p=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,3,3,5, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here, $\\Delta\\equiv 2^{10}a_1'^4a_4'^2 \\equiv a_1^4a_4^2\\pmod{2^{11}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^10*a1d^4*a4d^2) % 2^11 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge10$; when the exit condition $v(a_4)=3$ holds we have with $n=10\\iff 2\\nmid a_1'\\iff v(a_1)=1$.\n",
    "\n",
    "Assume that $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,2,3,3,5, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta\\equiv 2^{12}a_3'^4 \\equiv a_3^4\\pmod{2^{13}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^12*a3d^4) % 2^13 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence we have $n\\ge12$, with $n=12\\iff2\\nmid a_3'\\iff v(a_3)=3$.\n",
    "\n",
    "Assume that  $v(a_3)\\ge4$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,2,4,3,5, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta \\equiv 2^{14}(a_4'^2(a_1'^4+a_2'^2)+a_6'^2) \\equiv 2^{14}(a_1'^4+a_2'^2+a_6'^2) \\equiv2^4(2^2a_1^4+2^6a_2^2+a_6^2)\\pmod{2^{15}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^14 * (a4d^2*(a1d^4 + a2d^2) + a6d^2)) % 2^15 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge14$, with $n=14 \\iff 2\\nmid a_1'+a_2'+a_6'$.\n",
    "\n",
    "Setting $a_6'=a_1'+a_2'+2t$, consider the cases $a_1'$ even/odd separately to see that $\\Delta\\equiv2^{15}\\pmod{2^{16}}$ in both cases, so $n=15$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a4d=2*u+1, a6d=a1d+a2d+2*t)\n",
    "assert all(((D(a1d=2*w+r)+2^15)%2^16)==0 for r in (0,1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In summary we have $n=10, 12, 14, 15$ with relative probabilities $1/2$, $1/4$, $1/8$, $1/8$ respectively."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type II$^*$, $W(1,2,3,4,5)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The exit condition is $v(a_6)=5$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Type II$^*$, $p\\ge5$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,3,4,5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $n\\ge10$, with equality for $p\\not=2,3$, since $\\Delta\\equiv-2^43^3p^{10}a_6'^2 \\equiv-2^43^3a_6^2\\pmod{p^{11}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 2^4*3^3*p^10*a6d^2) % p^11 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type II$^*$, $p=3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,3,4,5, pr=3)\n",
    "B2 = BB2(1,2,3,4,5, pr=3)\n",
    "B4 = BB4(1,2,3,4,5, pr=3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $v(b_2)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert B2%3^2 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Also, $\\Delta\\equiv -a_6b_2^3 = -3^5a_6'b_2^3\\pmod{3^{12}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert ((D + 3^5*B2^3*a6d)%3^12) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge11$, and $n=11\\iff v(b_2)=2 \\iff 3\\nmid a_1'^2+a_2'$.  Set $a_2'=-a_1'^2+3t$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a2d=-a1d^2+3*t)\n",
    "B4 = B4(a2d=-a1d^2+3*t)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now  $\\Delta\\equiv b_4^3\\pmod{3^{13}}$, so $n\\ge12$,  with $n=12\\iff v(b_4)=3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-B4^3)%3^13 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $v(b_4)\\ge4\\iff a_1'a_3'\\equiv a_4'\\pmod3$; set $a_4'=a_1'a_3'+3u$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a4d=a1d*a3d+3*u)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta\\equiv-3^3a_6=-3^{13}a_6'^2\\pmod{3^{14}}$, so $n=13$ exactly:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D+3^13*a6d^2)%3^14 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type II$^*$, $p=2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,2,3,4,5, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta\\equiv 2^{11}a_1'^6 a_6'\\equiv a_1^6a_6 \\pmod{2^{12}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^11*a1d^6*a6d) % 2^12 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge11$, with $n=11\\iff 2\\nmid a_1' \\iff v(a_1)=1$.\n",
    "Assume $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,2,3,4,5, pr=2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv a_3^4 = 2^{12}a_3'^4 \\pmod{2^{13}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^12*a3d^4) % 2^13 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "So $n\\ge12$, with $n=12\\iff 2\\nmid a_3'\\iff v(a_3)=3$.\n",
    "Assume $v(a_3)\\ge4$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,2,4,4,5, pr=2)(a6d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $n=14$ exactly, since $\\Delta\\equiv2^{14}\\pmod{2^{15}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^14) % 2^15 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In summary, $n=11, 12, 14$ with relative probabilities $1/2$, $1/4$, $1/4$ respectively."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Type I$_m^*$ ($m\\ge1$), $W(1,=1,2,3,4)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In order to impose the condition $(a_1,a_2,a_3,a_4,a_6)\\in W_{\\text{odd}}(k)=W(1,=1,k+1,k+2,2k+2)$ or  $W_{\\text{even}}(k) = W(1,=1,k+2,k+2,2k+3)$ for $k\\ge1$, we use the variable $q$ to denote a fixed power of $p$ depending on $k$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type I$_m^*$, $p\\not=2$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First consider $m=2k-1\\ge1$ with $k\\ge1$, where we want to show that $n=v(\\Delta)=m+6=2k+5$.\n",
    "Since $k\\ge1$, we take $q=p^{k-1}$, so $v(q)=k-1\\ge0$. Then $p\\mid a_1,a_2$, $p^2q\\mid a_3$, $p^3q\\mid a_4$, and $p^4q^2\\mid a_6$.   The exit condition is $v(b_6)=2k+2 = v(p^4q^2)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = Delta(a1=p*a1d, a2=p*a2d, a3=p^2*q*a3d, a4=p^3*q*a4d, a6=p^4*q^2*a6d)\n",
    "B6 = b6(a1=p*a1d, a2=p*a2d, a3=p^2*q*a3d, a4=p^3*q*a4d, a6=p^4*q^2*a6d)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta\\equiv -2^4p^3a_2'^3b_6 \\pmod{p^8q^2=p^{2k+6}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 2^4*p^3*a2d^3*B6) % (p^8*q^2) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Since $p\\nmid a_2'$, and  $v(b_6)=2k+2$, for $p\\not=2$ we have $n=2k+5$ exactly."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now consider $m=2k\\ge2$, with $k\\ge1$, where we want to show that $n=m+6=2k+6$. \n",
    "Again with $q=p^{k-1}$, we now have\n",
    "$p\\mid a_1,a_2$, $p^3q\\mid a_3, a_4$,  and $p^5q^2\\mid a_6$.\n",
    "The exit condition is now $v(b_8)=2k+4=v(p^6q^2)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = Delta(a1=p*a1d, a2=p*a2d, a3=p^3*q*a3d, a4=p^3*q*a4d, a6=p^5*q^2*a6d)\n",
    "B8 = b8(a1=p*a1d, a2=p*a2d, a3=p^3*q*a3d, a4=p^3*q*a4d, a6=p^5*q^2*a6d)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv -2^4p^2b_8a_2'^2 \\pmod{p^9q^2=p^{2k+7}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D + 2^4*p^2*B8*a2d^2) % (p^9*q^2) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Since $v(2^4p^2b_8a_2'^2)=2+v(b_8) = 2k+6$, we have $n=2k+6$ exactly."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Type I$_m^*$, $p=2$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $p=2$, $m=1$: $W(1,=1,2,3,4)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For $m=2k-1=1$, we are in $W_{\\text{odd}}(1)$ with exit condition $v(a_3)=k+1=2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 83,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,2,3,4, pr=2)(a2d=2*t+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta \\equiv 2^8 a_3'^4 \\pmod{2^9}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^8*a3d^4) %2^9 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence the exit condition implies that $n=8$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $p=2$, $m=2$: $W(1,=1,3,3,5)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $m=2k=2$ and the exit condition is $v(a_4)=k+2=3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,3,3,5, pr=2)(a2d=2*t+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta \\equiv 2^{10}a_1'^4a_4'^2 \\pmod{2^{11}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D - 2^10*a1d^4*a4d^2) % 2^11 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge10$, and, assuming the exit condition $v(a_4')=0$, we have $n=10\\iff 2\\nmid a_1'$, or equivalently $v(a_1)=1$.  Assume that $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,1,3,3,5, pr=2)(a2d=2*t+1, a4d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta \\equiv 2^{12}(a_3'^4+1) \\pmod{2^{14}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^12*(a3d^4+1)) % 2^14 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n=12$ when $a_3'$ is even and $n=13$ when $a_3'$ is odd."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $p=2$, $m=3$: $W_{\\text{odd}}(2) = W(1,=1,=3,4,6)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $m=2k-1=3$ with $k=2$, and the exit condition is $v(a_3)=k+1=3$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(1,1,3,4,6, pr=2)(a2d=2*t+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv2^{11}a_1'^4a_3'^2\\pmod{2^{12}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^11*a3d^2*a1d^4) % 2^12 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge11$, and, assuming the exit condition $v(a_3')=0$, we have $n=11\\iff 2\\nmid a_1'\\iff v(a_1)=1$. Assume that $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = DD(2,1,3,4,6, pr=2)(a2d=2*t+1, a3d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv2^{12}\\pmod{2^{13}}$, so $n=12$ exactly:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^12) %2^13 == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $p=2$, $m=2k\\ge4$ with $k\\ge2$, $W_{\\text{even}}(k) = W(1,=1,k+2,k+2,2k+3)$\n",
    "\n",
    "Since $k\\ge2$, we now take $q=2^{k-2}$, so $v(q)=k-2\\ge0$. Then $2\\mid a_1,a_2$, $2^4q\\mid a_3, a_4$,  and $2^7q^2\\mid a_6$.\n",
    "\n",
    "The exit condition is $v(a_4)=k+2$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = Delta(a1=2*a1d, a2=2*a2d, a3=2^4*q*a3d, a4=2^4*q*a4d, a6=2^7*q^2*a6d,  p=2)(a2d=2*t+1)#, a4d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta \\equiv 2^{12}q^2a_1'^4a_4'^2 \\pmod{2^{13}q^2 = 2^{2k+9}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^12*q^2*a1d^4*a4d^2) %(2^13*q^2) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge v(2^{12}q^2)=2k+8$, and, assuming the exit condition $v(a_4')=0$, we have $n=2k+8\\iff 2\\nmid a_1' \\iff v(a_1)=1$.  Assume that $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = D(a4d=2*u+1, a1d=2*v)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now $\\Delta\\equiv2^{14}q^2 = 2^{2k+10}\\pmod{2^{15}q^2=2^{2k+11}}$, so  $n=2k+10$ exactly:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^14*q^2) % (2^15*q^2) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $p=2$, $m=2k-1\\ge5$ with $k\\ge3$, $W_{\\text{odd}}(k) = W(1,=1,k+1,k+2,2k+2)$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Since $k\\ge3$, we now take $q=2^{k-3}$, so $v(q)=k-3\\ge0$. Then $2\\mid a_1,a_2$, $2^4q\\mid a_3$, $2^5q\\mid a_4$,  and $2^8q^2\\mid a_6$.\n",
    "\n",
    "Here, $v(a_3)=k+1$ is the exit condition."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = Delta(a1=2*a1d, a2=2*a2d, a3=2^4*q*a3d, a4=2^5*q*a4d, a6=2^8*q^2*a6d, p=2)(a2d=2*t+1)#, a3d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We have $\\Delta\\equiv2^{13}q^2a_1'^4a_3'^2 = 2^{2k+7}a_1'^4a_3'^2 \\pmod{2^{14}q^2=2^{2k+8}}$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^13*q^2*a1d^4*a3d^2) % (2^14*q^2) == 0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hence $n\\ge 2k+7$, and, assuming the exit condition $v(a_3')=0$, we have $n=2k+7 \\iff 2\\nmid v(a_1') \\iff v(a_1)=1$. Assume that $v(a_1)\\ge2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "D = Delta(a1=4*a1d, a2=2*a2d, a3=2^4*q*a3d, a4=2^5*q*a4d, a6=2^8*q^2*a6d, p=2)(a2d=2*t+1, a3d=2*u+1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we have $\\Delta\\equiv2^{15}q^2 = 2^{2k+9}\\pmod{2^{16}q^2=2^{2k+10}}$, so $n=2k+9$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [],
   "source": [
    "assert (D-2^15*q^2) % (2^16*q^2) == 0"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

